Leveraging Data Lineage to Infer Logical Relationships between Astronomical Catalogs

A novel method to infer logical relationships between sets is presented. These sets can be any collection of elements, for example astronomical catalogs of celestial objects. The method does not require the contents of the sets to be known explicitly. It combines incomplete knowledge about the relationships between sets to infer a priori unknown relationships. Relationships between sets are represented by sets of Boolean hypercubes. This leads to deductive reasoning by application of logical operators to these sets of hypercubes. A pseudocode for an efficient implementation is described. The method is used in the Astro-WISE information system to infer relationships between catalogs of astronomical objects. These catalogs can be very large and, more importantly, their contents do not have to be available at all times. Science products are stored in Astro-WISE with references to other science products from which they are derived, or their dependencies. This creates full data lineage that links every science product all the way back to the raw data. Catalogs are created in a way that maximizes knowledge about their relationship with their dependencies. The presented algorithm is used to determine which objects a catalog represents by leveraging this information.

==> Relation.py <==
# -*- coding: utf-8 -*-

import numpy
import hashlib
import itertools

class HypercubeSimple(object):
    """
    A Boolean Hypercube that is used to represent relations between sets.
    """
    
    _array = None
    """
    A numpy array of shape (2,)*d where d is the number of sets.
    """
    
    def __hash__(self):
        """
        The hypercubes are stored as sets and therefore need to be hashable.
        """
        thehash = hashlib.md5(self._array.copy()).digest().__hash__()
        return thehash
    
    def __eq__(self, other):
        """
        Two hypercubes are equal if all their elements are equal.
        """
        result = (self._array == other._array).all()
        return result
    
    def reorder(self, axes):
        """
        Reorder the axes in order to represent relations between
        sets in different order.
        """
        array_new = self._array.transpose(axes)
        hypercube_new = self.__class__(array_new)
        return hypercube_new
    
    def remove(self, axis):
        """
        Returns a new hypercube without the dimension 'axis'
        which is removed by summing over it.
        """
        if len(self._array.shape) == 1:
            array_new = self._array.sum(axis,dtype=bool).flatten().reshape(())
            # This flatten().reshape() construction is necessary for 0d arrays.
        else:
            array_new = self._array.sum(axis,dtype=bool)
        hypercube_new = Hypercube(array_new)
        return hypercube_new
    
    def add(self):
        """
        Returns a set of all hypercubes with an extra dimension that are
        compatible with self when the new dimension is removed.
        
        This is a naive and unscalable implementation that creates
        all hypercubes of a specific dimension.
        """
        # Create all hypercubes with an extra dimension.
        dn = len(self._array.shape) + 1
        ns = [a + 2**(2**dn) for a in range(2**(2**dn))]
        hypercubes_new = set(self.__class__(n) for n in ns)
        # Remove all hypercubes that are not consistent with the original.
        hypercubes_new = set(hc for hc in hypercubes_new if hc.remove(dn-1) == self)
        return hypercubes_new
    
    def number(self):
        """
        Returns a number that uniquely identifies this hypercube.
        """
        # The flattened array forms the binary value of the unique number.
        # The list m1 below is in reverse order, so the 1 is actually
        # prefixed to the list and prevents ambiguity between dimensions.
        m1 = list(self._array.flatten()[::-1]) + [1]
        ll = [a*(2**i) for (i,a) in enumerate(m1)]
        number = sum(ll)
        return number
    
    def __init__(self, relation):
        """
        Initializes a hypercube from either another hypercube, a numpy array
        or a number.
        """
        if isinstance(relation, Hypercube):
            self._array = relation._array
        elif isinstance(relation, numpy.ndarray):
            self._array = relation
        elif isinstance(relation, (long, int)):
            # Create a hypercube from a number.
            n = relation
            # Convert the number to a binary list. The first bit only prevents
            # ambiguity, therefore stop when n=1 instead of n=0.
            blist = []
            while n > 1:
                blist = [n%2] + blist
                n = n >> 1
            # Determine the dimension of the hypercube.
            dn = int(numpy.log2(len(blist)))
            # Reshape the array. The flatten() is necessary for 0d arrays.
            ar = numpy.array(blist, dtype=bool).flatten().reshape( (2,)*dn)
            self._array = ar
        else:
            print("Error, unknown class for relation: %s" % (relation.__class__))
    

class RelationSimple(object):
    """
    A Relation instance contains information about the relationships between
    a certain number of sets. This information is quantified as a set of
    hypercubes that are consistent with the available knowledge about
    the relationships.
    """
    
    labels = None
    """
    Labels of the sets that this relation corresponds to.
    """
    
    hypercubes = None
    """
    A set of hypercubes that is used to represent all relations between the
    sets corresponding to labels that are consistent with the available
    knowledge.
    """
    
    hypercube_class = HypercubeSimple
    """
    Which class to use for the hypercubes.
    """
    
    predefined = {
        'nosets':            [2, 3],
        'oneset':            [4, 5, 6, 7],
        'empty':             [4, 6],
        'notempty':          [5, 7],
        'equal':             [16, 17, 24, 25],
        'firstlarger':       [18, 19, 26, 27],
        'firstlargerequal':  [16, 17, 24, 25] + [18, 19, 26, 27],
        'secondlarger':      [20, 21, 28, 29],
        'secondlargerequal': [16, 17, 24, 25] + [20, 21, 28, 29],
        'thirdintersection': [256, 257, 264, 265, 288, 289, 296, 297, \
                              384, 385, 392, 393, 416, 417, 424, 425],
    }
    """
    A set of predefined human readable names for common relations.
    """
    
    def relabel(self, labels):
        """
        Return a Relation instance that represents a relation between the
        given labels (in the specified order) that is consistent with self.
        """
        # The new set of labels and hypercubes
        labels_new = [a for a in self.labels]
        hypercubes_new = self.hypercubes
        
        # Remove unnecessary sets
        labels_remove = [l for l in self.labels if not l in labels]
        for label in labels_remove:
            axis = labels_new.index(label)
            hypercubes_new = set(hc.remove(axis) for hc in hypercubes_new)
            labels_new = labels_new[:axis] + labels_new[axis+1:]
        
        # Add extra sets
        labels_add = [a for a in labels if not a in self.labels]
        for label in labels_add:
            hypercubes_temp = set()
            for hypercube in hypercubes_new:
                hypercubes_temp2 = hypercube.add()
                hypercubes_temp = hypercubes_temp | hypercubes_temp2
            hypercubes_new = hypercubes_temp
            labels_new.append(label)
        
        # Reorder the dimensions
        axes = [labels_new.index(label) for label in labels]
        hypercubes_new = set(hc.reorder(axes) for hc in hypercubes_new)
        
        # And return the new relation
        relation_new = self.__class__(hypercubes_new, labels)
        return relation_new
    
    def expand_labels(self, other):
        """
        Returns two Relation instances that represent relations between the
        sets that are represented by self OR other.
        """
        labels_common = [l for l in self.labels if l in other.labels]
        labels_extra_self = [l for l in self.labels if l not in other.labels]
        labels_extra_other = [l for l in other.labels if l not in self.labels]
        labels_new = self.labels + labels_extra_other
        
        relation_left = self.relabel(labels_new)
        relation_right = other.relabel(labels_new)
        return relation_left, relation_right
    
    def reduce_labels(self, other):
        """
        Returns two Relation instances that represent relations between the
        sets that are represented by self AND other.
        """
        labels_new = [l for l in self.labels if l in other.labels]
        relation_left = self.relabel(labels_new)
        relation_right = other.relabel(labels_new)
        return relation_left, relation_right
    
    def __invert__(self):
        """
        NOT, Negation, Np, !, ~
        
        This function should (and can) be avoided, since a large number
        of hypercubes needs to be created.
        """
        relation_all = self.__class__('all', self.labels)
        hypercubes_new = relation_all.hypercubes.difference(self.hypercubes)
        relation_new = self.__class__(hypercubes_new, self.labels)
        return relation_new
    
    def __or__(self, other):
        """
        OR, Disjunction, Apq, v, |
        """
        relation_left, relation_right = self.expand_labels(other)
        hypercubes_new = relation_left.hypercubes | relation_right.hypercubes
        labels_new = relation_left.labels
        relation_new = self.__class__(hypercubes_new, labels_new)
        return relation_new
    
    def __and__(self, other):
        """
        AND, Conjunction, Kpq, ^, &
        """
        relation_left, relation_right = self.expand_labels(other)
        hypercubes_new = relation_left.hypercubes & relation_right.hypercubes
        labels_new = relation_left.labels
        relation_new = self.__class__(hypercubes_new, labels_new)
        return relation_new
    
    def entails(self, other):
        """
        ..., Material Implication, Cpq, ..., -->
        
        This function should (and can) be avoided, since a large number
        of hypercubes needs to be created due to the implicit negation.
        """
        #PtoQ = ~(P & (~Q))
        result = ~(self & (~other))
        return result
    
    def notentails(self, other):
        """
        ..., Material Nonimplication, Lpq, ..., -/->
        
        Material nonimplication: self AND (NOT other)
        Returns all relations that are consistent with self, but not with
        other.
        """
        relation_left, relation_right = self.expand_labels(other)
        hypercubes_new = relation_left.hypercubes.difference(relation_right.hypercubes)
        relation_new = self.__class__(hypercubes_new, self.labels)
        return relation_new
    
    def implies(self, other):
        """
        Returns True if self implies other and False otherwise.
        """
        result = self.notentails(other)
        if len(result.hypercubes) == 0:
            return True
        return False

        
    def __init__(self, relation='nosets', labels=[]):
        """
        Creates a Relation object by specifying the possible hypercubes either
        by number, by a predefined name, or by a list.
        """
        if isinstance(relation, (int, long)):
            hypercubes_new = set([self.hypercube_class(relation)])
        elif isinstance(relation, self.hypercube_class):
            hypercubes_new = set([relation])
        elif hasattr(relation, '__iter__'):
            hypercubes_new = set(self.hypercube_class(n) for n in relation)
        elif relation == 'all':
            # The tautology.
            dn = len(labels)
            ns = [a + 2**(2**dn) for a in range(2**(2**dn))]
            hypercubes_new = set(self.hypercube_class(n) for n in ns)
        elif relation == 'contradiction':
            # The contradiction.
            hypercubes_new = set()
        elif relation in self.predefined:
            ns = self.predefined[relation]
            hypercubes_new = set(self.hypercube_class(n) for n in ns)
        else:
            print "Error", relation
        
        self.hypercubes = hypercubes_new
        self.labels = labels
    
    def __iter__(self):
        """
        Iterate over all possible relations that this object could describe.
        """
        for cube in self.hypercubes:
            yield self.__class__(cube, self.labels)
    
    def __len__(self):
        """
        Returns the number of hypercubes that are used to represent the
        relation.
        """
        return len(self.hypercubes)
    
    def __str__(self):
        string_labels = ', '.join('%s' % label for label in self.labels)
        string_hypercubes = ', '.join('%s' % hc.number() for hc in self.hypercubes)
        string_combined = '[%s]: %s' % (string_labels, string_hypercubes)
        return string_combined
    
    


class Hypercube(HypercubeSimple):
    
    def add(self):
        """
        Enhanced function to add dimensions to the hypercube and return a set
        of hypercubes that is consistent with the original.
        """
        # Determine the dimension of the original hypercube.
        do = len(self._array.shape)
        # Create a list of one hypercube with an extra dimension.
        # All True cells are duplicated.
        m1 = self._array.reshape(2**do)
        ma = numpy.array([m1,m1]).transpose()
        arrays_new = [ma.copy()]
        # Loop over all the True cells of the original hypercube.
        for pos, el in enumerate(m1):
            if el:
                # For each hypercube in arrays_new create 2 new ones.
                # One list with the first cell a False value.
                arrays2 = [mc.copy() for mc in arrays_new]
                arrays3 = [mc.copy() for mc in arrays_new]
                for ar in arrays2:
                    ar[pos][0] = 0
                arrays_new += arrays2
                # And one with the second cell a False value.
                for ar in arrays3:
                    ar[pos][1] = 0
                arrays_new += arrays3
        # Convert the arrays back to hypercubes.
        arrays_new = [m.reshape( (2,)*(do+1) ) for m in arrays_new]
        hypercubes_new = set(self.__class__(a) for a in arrays_new)
        return hypercubes_new


class Relation(RelationSimple):
    """"
    Class to represent relations with enhanced algorithms.
    """
    
    hypercube_class = Hypercube
    
    def __and__(self, other):
        labels_extra_other = [l for l in other.labels if not l in self.labels]
        labels_extra_self = [l for l in self.labels if not l in other.labels]
        labels_common = [l for l in self.labels if l in other.labels]
        
        relation_test = other.relabel(labels_common)
        if ( (len(labels_extra_other) == 1) and (len(relation_test) == len(other)) ):
            # Ensure the first dimensions correspond to the common sets.
            relation_left = self.relabel(labels_common + labels_extra_self)
            relation_right = other.relabel(labels_common + labels_extra_other)
            
            hc_test = self.hypercube_class(2**(2**len(relation_right.labels)))
            for hi,hc in enumerate(relation_right.hypercubes):
                hc_test._array |= hc._array
            
            labels_new = labels_common + labels_extra_self + labels_extra_other
            dn = len(labels_new)
            
            relation_new = self.__class__('contradiction', labels_new)
            for relation_a in relation_left:
                hc_new = self.hypercube_class(2**(2**len(labels_new)))
                hc = list(relation_a.hypercubes)[0]
                for di,ds in enumerate(itertools.product(*((0,1),)*(dn-1))):
                    co = hc._array[ds]
                    if co:
                        dp = tuple(list(ds[:len(labels_common)])+[0])
                        cp = hc_test._array[dp]
                        dq = tuple(list(ds[:len(labels_common)])+[1])
                        cq = hc_test._array[dq]
                        
                        dsp = tuple(list(ds)+[0])
                        hc_new._array[dsp] = cp
                        
                        dsq = tuple(list(ds)+[1])
                        hc_new._array[dsq] = cq
                relation_b = self.__class__(hc_new, labels_new)
                relation_tl = relation_b.relabel(labels_common + labels_extra_self)
                relation_tr = relation_b.relabel(labels_common + labels_extra_other)
                ok_l = (list(relation_tl.hypercubes)[0] in relation_left.hypercubes)
                ok_r = (list(relation_tr.hypercubes)[0] in relation_right.hypercubes)
                if ok_l and ok_r:
                    relation_new = relation_new | relation_b
            
        elif (len(labels_extra_self) == 1) and (len(labels_extra_other) == 0):
            # Try the other way around.
            relation_new = other.__and__(self)
        else:
            # Forcing Simplistic Conjunction.
            relation_new = super(self.__class__, self).__and__(other)
        
        return relation_new
    
    def notentails(self, other):
        """
        ..., Material Nonimplication, Lpq, ..., -/->
        
        Material nonimplication: self AND (NOT other)
        Returns all relations that are consistent with self, but not with
        other.
        
        #   self AND (NOT other)
        #   (s1 OR (s2 OR ..)) AND (NOT other)
        #   (s1 AND (NOT other)) OR ((s2 OR ..) AND (NOT other)
        #   s1.notentails(other) OR ((s2 OR ..) AND (NOT other)
        """
        labels_extra_other = [l for l in other.labels if not l in self.labels]
        labels_extra_self = [l for l in self.labels if not l in other.labels]
        if labels_extra_other:
            relation_new = RelationSimplistic.notentails(self, other)
        else:
            relation_new = self.__class__('contradiction', self.labels)
            for relation_test in self:
                relation_left, relation_right = relation_test.reduce_labels(other)
                assert len(relation_left.hypercubes) == 1, "relation_left should have one hypercube"
                if not relation_left.hypercubes.issubset(relation_right.hypercubes):
                    relation_new |= relation_test
        
        return relation_new

if __name__ == '__main__':
    """
    Example shown in the paper.
    """
    
    # A is a nonempty set.
    relA = Relation(7, ['A'])
    
    # B is a subset of A.
    relAB = Relation('secondlarger', ['B','A'])
    print relAB
    
    # C is equal to A.
    relAC = Relation('equal', ['A','C'])
    print relAC
    
    # D is the intersection of B and C.
    relBCD = Relation('thirdintersection', ['B', 'C', 'D'])
    print relBCD
    
    
    
    # Combine A and B.
    relAAB = (relAB & relA)
    print relAAB
    
    # Combine A, B and C.
    relABC = relAAB & relAC
    print relABC
    
    # Not all of the relations are shown in the paper, only these
    # without empty sets:
    relBp = Relation(7, ['B'])
    relCp = Relation(7, ['C'])
    relDp = Relation(7, ['D'])
    relBCDp = ((relBCD & relBp) & relCp) & relDp
    print relBCDp
    
    # Combine A, B, C and D.
    relABCD = relABC & relBCD
    print relABCD
    
    # Show the relationships that might hold between B and D.
    relBD = relABCD.relabel(['B','D'])
    print relBD
    
    
    
    # Create a relation between B and D to test for.
    relBDtest = Relation('equal', ['B','D'])
    print relBDtest
    
    # Perform the material nonimplication on ABCD and BD.
    # An empty result means that relBDtest /must/ hold given relABCD.
    relABCDnottoBD = relABCD.notentails(relBDtest)
    print relABCDnottoBD
    
    # Try the same with C and D
    relCDtest = Relation('equal', ['C','D'])
    print relCDtest
    
    # A nonempty result means that it is possible that relCDtest does
    # not hold, given relABCD
    relABCDnottoCD = relABCD.notentails(relCDtest)
    print relABCDnottoCD
    



